Automatic Joint Parameter Estimation from Magnetic Motion Capture Data

This paper describes a technique for using magnetic motion capture data to determine the joint parameters of an articulated hierarchy. This technique makes it possible to determine limb lengths, joint locations, and sensor placement for a human subject without external measurements. Instead, the joint parameters are inferred with high accuracy from the motion data acquired during the capture session. The parameters are computed by performing a linear least squares fit of a rotary joint model to the input data. A hierarchical structure for the articulated model can also be determined in situations where the topology of the model is not known. Once the system topology and joint parameters have been recovered, the resulting model can be used to perform forward and inverse kinematic procedures. We present the results of using the algorithm on human motion capture data, as well as validation results obtained with data from a simulation and a wooden linkage of known dimensions.

==> anc/bibtex.bib <==
@inproceedings{Obrien:2000:AJP,
  title = {Automatic Joint Parameter Estimation from Magnetic Motion Capture Data},
  booktitle = {Proceedings of Graphics Interface 2000},
  author = {James F. O'Brien and Robert E. Bodenheimer and Gabriel J. Brostow and Jessica K. Hodgins},
  month = may,
  year = 2000,
  pages = {53--60},
  url = {http://graphics.cs.berkeley.edu/papers/Obrien-AJP-2000-05/},
}

